Large-scale simulation of shallow water waves with computation only on small staggered patches

The multiscale patch scheme is built from given small micro-scale simulations of complicated physical processes to empower large macro-scale simulations. By coupling small patches of simulations over unsimulated spatial gaps, large savings in computational time are possible. Here we discuss generalising the patch scheme to the case of wave systems on staggered grids in 2D space. Classic macro-scale interpolation provides a generic coupling between patches that achieves arbitrarily high order consistency between the emergent macro-scale simulation and the underlying micro-scale dynamics. Eigen-analysis indicates that the resultant scheme empowers feasible computation of large macro-scale simulations of wave systems even with complicated underlying physics. As examples we use the scheme to simulate some wave scenarios via a turbulent shallow water model.

==> Figs/stag2DXcouple.m <==
function [u,IH,IQ,iio,iie,dx]=stag2DXcouple(huv)
% Compute patch-edge values on staggered patches of
% staggered micro-grid when patches have edges that are two
% grid points thick.  Currently a hodge-podge of constant,
% linear and quadratic interpolations!!  AJR, 14 Mar 2019
% I/O: huv = vector of h,u,v values on staggered
%     patches of staggered micro-grid
% u = 4D array of huv values, with patch-edge values interpolated
% IH = H-patch indices
% IQ = U,V-patch indices, in conjunction with IH
% iio = indices of internal lattice, odd-points
% iie = indices of internal lattice, even-points
% dx = microscale lattice spacing
% Parameters
% p = patch micro-grid paramater, size is (4p+1)^2 p=1,2,...
% N = even number of patches in each dirn of periodic domain
% r = fraction of distance a patch inner-edge is to centre of next patch
% dX = space step of the inter-patch distance of patch centres
% micro = index into locations of the PDEs on the micro-grid
global p N r dX micro 

% dx = space step of the micro-grid
dx=r*dX/(2*p-1);
ro=2*p*dx/dX;  % = fraction of distance to outer-edge

% micro-grid indexes inside a nxn patch where
n=4*p+1; % patch microgrid is nxn
iMid=2*p+1; % mid-point index
iie=3:2:n-2; % interior even points (relative to the mid-patch)
iio=4:2:n-3; % interior odd points (empty when p=1)
ie=1:2:n; % even points including edges
io=2:2:n-1; % odd points including edges
% vectors of fractions of r on odd points to aid interpolation, in [-1,1]
frx=reshape((io-iMid)/(2*p-1),[],1,1,1);
fry=reshape((io-iMid)/(2*p-1),1,1,[],1);
% vectors of fractions of ro on even points to aid interpolation, in [-1,1]
frox=reshape((ie-iMid)/(2*p),[],1,1,1);
froy=reshape((ie-iMid)/(2*p),1,1,[],1);

% patch indexes and those of neighbours
I=1:N; Ip=[2:N 1]; Im=[N 1:N-1];
Ipp=Ip(Ip); %Ippp=Ip(Ipp); Ipppp=Ip(Ippp);
Imm=Im(Im); %Immm=Im(Imm); Immmm=Im(Immm);
% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
u(micro)=huv;


%% Inpterpolate to fill in necessary patch edge values
% Here linear interpolation, but constant along a side
% first interpolate u and v values to H-patches interior-edges
umean=  (u(iMid,Ip(IH),iMid,IH)+u(iMid,Im(IH),iMid,IH))/2;
udiff=r*(u(iMid,Ip(IH),iMid,IH)-u(iMid,Im(IH),iMid,IH))/2;
vmean=  (u(iMid,IH,iMid,Ip(IH))+u(iMid,IH,iMid,Im(IH)))/2;
vdiff=r*(u(iMid,IH,iMid,Ip(IH))-u(iMid,IH,iMid,Im(IH)))/2;
u(n-1,IH,iie,IH)=repmat(umean+udiff,1,1,length(iie),1);
u(2  ,IH,iie,IH)=repmat(umean-udiff,1,1,length(iie),1);
u(iie,IH,n-1,IH)=repmat(vmean+vdiff,length(iie),1,1,1);
u(iie,IH,2  ,IH)=repmat(vmean-vdiff,length(iie),1,1,1);

% linear variation of u along top/bottom outer-edge
u(io,IH,[1 n],IH)=umean+repmat(frx,1,N/2,2,N/2).*udiff;
% linear variation of v along left/right outer-edge
u([1 n],IH,io,IH)=vmean+repmat(fry,2,N/2,1,N/2).*vdiff;


% second interpolate h and v to U-patches interior-edges
hmean=  (u(iMid,Ip(IQ),iMid,IH)+u(iMid,Im(IQ),iMid,IH))/2;
hdiff=r*(u(iMid,Ip(IQ),iMid,IH)-u(iMid,Im(IQ),iMid,IH))/2;
vmean=  (u(iMid,Ip(IQ),iMid,Ip(IH))+u(iMid,Im(IQ),iMid,Ip(IH)) ...
        +u(iMid,Ip(IQ),iMid,Im(IH))+u(iMid,Im(IQ),iMid,Im(IH)))/4;
vdiff=r*(u(iMid,Ip(IQ),iMid,Ip(IH))+u(iMid,Im(IQ),iMid,Ip(IH)) ...
        -u(iMid,Ip(IQ),iMid,Im(IH))-u(iMid,Im(IQ),iMid,Im(IH)))/4;
u(n-1,IQ,iie,IH)=repmat(hmean+hdiff,1,1,length(iie),1);
u(2,  IQ,iie,IH)=repmat(hmean-hdiff,1,1,length(iie),1);
u(io,IQ,n-1,IH)=repmat(vmean+vdiff,length(io),1,1,1); 
u(io,IQ,2,  IH)=repmat(vmean-vdiff,length(io),1,1,1); 

% linear variation of h along top/bottom outer-edge
u(io,IQ,[1 n],IH)=hmean+repmat(frx,1,N/2,2,N/2).*hdiff;
% linear variation of v along left/right inner-edge
u([2 n-1],IQ,io,IH)=vmean+repmat(fry,2,N/2,1,N/2).*vdiff;


% third interpolate h and u to V-patches interior-edges
hmean=  (u(iMid,IH,iMid,Ip(IQ))+u(iMid,IH,iMid,Im(IQ)))/2;
hdiff=r*(u(iMid,IH,iMid,Ip(IQ))-u(iMid,IH,iMid,Im(IQ)))/2;
umean=  (u(iMid,Ip(IH),iMid,Ip(IQ))+u(iMid,Im(IH),iMid,Ip(IQ)) ...
        +u(iMid,Ip(IH),iMid,Im(IQ))+u(iMid,Im(IH),iMid,Im(IQ)))/4;
udiff=r*(u(iMid,Ip(IH),iMid,Ip(IQ))-u(iMid,Im(IH),iMid,Ip(IQ)) ...
        +u(iMid,Ip(IH),iMid,Im(IQ))-u(iMid,Im(IH),iMid,Im(IQ)))/4;
u(iie,IH,n-1,IQ)=repmat(hmean+hdiff,length(iie),1,1,1);
u(iie,IH,2,  IQ)=repmat(hmean-hdiff,length(iie),1,1,1);
u(n-1,IH,io,IQ)=repmat(umean+udiff,1,1,length(io),1); 
u(2,  IH,io,IQ)=repmat(umean-udiff,1,1,length(io),1); 

% linear variation of h along left/right outer-edge
u([1 n],IH,io,IQ)=hmean+repmat(fry,2,N/2,1,N/2).*hdiff;
% linear variation of u along top/bottom inner-edge
u(io,IH,[2 n-1],IQ)=umean+repmat(frx,1,N/2,2,N/2).*udiff;


% Does all patches in a cell (even the ghosts). Sets the
% even points on the outer-edge to quadratic interpolation,
% appears needed for macro-scale waves to dissipate.
% 1st, set outer-edge values to current centre-patch 
u(ie,:,[1 n],:)=repmat(u(iMid,:,iMid,:),length(ie),1,2,1);
u([1 n],:,ie,:)=repmat(u(iMid,:,iMid,:),2,1,length(ie),1);
% 2nd, modify with gradient in x and gradient in y, not yet quadratic
uxdiff=ro*(u(iMid,Ipp,iMid,:)-u(iMid,Imm,iMid,:))/4;
u(ie,:,[1 n],:)=u(ie,:,[1 n],:)+repmat(frox,1,N,2,N).*uxdiff;
u(1,:,iie,:)=u(1,:,iie,:)-uxdiff;
u(n,:,iie,:)=u(n,:,iie,:)+uxdiff;
uydiff=ro*(u(iMid,:,iMid,Ipp)-u(iMid,:,iMid,Imm))/4;
u([1 n],:,ie,:)=u([1 n],:,ie,:)+repmat(froy,2,N,1,N).*uydiff;
u(iie,:,1,:)=u(iie,:,1,:)-uydiff;
u(iie,:,n,:)=u(iie,:,n,:)+uydiff;
% 3rd, modify with second derivative in x and y; mixed derivative?
uxdiff=ro^2/2*(u(iMid,Ipp,iMid,:)-2*u(iMid,:,iMid,:)+u(iMid,Imm,iMid,:))/4;
u(ie,:,[1 n],:)=u(ie,:,[1 n],:)+repmat(frox.^2,1,N,2,N).*uxdiff;
u(1,:,iie,:)=u(1,:,iie,:)+uxdiff;
u(n,:,iie,:)=u(n,:,iie,:)+uxdiff;
uydiff=ro^2/2*(u(iMid,:,iMid,Ipp)-2*u(iMid,:,iMid,:)+u(iMid,:,iMid,Imm))/4;
u([1 n],:,ie,:)=u([1 n],:,ie,:)+repmat(froy.^2,2,N,1,N).*uydiff;
u(iie,:,1,:)=u(iie,:,1,:)+uydiff;
u(iie,:,n,:)=u(iie,:,n,:)+uydiff;



==> Figs/stag2Dcouple.m <==
function [u,IH,IQ,iio,iie,dx]=stag2Dcouple(huv)
% Compute patch-edge values on staggered patches of
% staggered micro-grid, grid0.  AJR, 9 Aug 2018
% I/O: huv = vector of h,u,v values on staggered
%     patches of staggered micro-grid
% u = 4D array of huv values, with patch-edge values interpolated
% IH = H-patch indices
% IQ = U,V-patch indices, in conjunction with IH
% iio = indices of internal lattice, odd-points
% iie = indices of internal lattice, even-points
% dx = microscale lattice spacing
% Parameters
% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
% N = even number of patches in each dirn of periodic domain
% r = fraction of distance a patch edge is to centre of next patch
% dX = space step of the inter-patch distance of patch centres
% micro = index into locations of the PDEs on the micro-grid
global p N r dX micro

% Flags use of gradients in u and v in some places.
% With isGrad=1 the macro-eigenvalues appear to lose a
% symmetry: e.g., llmac2 neq 0.  But the graphic check
% appears to be correct. The macro-eig are complicated.
isGrad=0; 

% dx = space step of the micro-grid
dx=r*dX/(2*p-1);

% micro-grid indexes inside a pxp patch where
n=4*p-1; % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty when n=1)
io=1:2:n; % odd points including edges.

% patch indexes and those of neighbours
I=1:N; Ip=[2:N 1]; Im=[N 1:N-1];
%Ipp=Ip(Ip); Ippp=Ip(Ipp); Ipppp=Ip(Ippp);
%Imm=Im(Im); Immm=Im(Imm); Immmm=Im(Immm);
% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
% def this way for easy reshape, but may cause other problems
u=nan(n,N,n,N);
u(micro)=huv;


%% Inpterpolate to fill in necessary patch edge values
% Here linear interpolation, but constant along a side
% first interpolate u and v values to H-patches
umean=  (u(iMid,Ip(IH),iMid,IH)+u(iMid,Im(IH),iMid,IH))/2;
udiff=r*(u(iMid,Ip(IH),iMid,IH)-u(iMid,Im(IH),iMid,IH))/2;
vmean=  (u(iMid,IH,iMid,Ip(IH))+u(iMid,IH,iMid,Im(IH)))/2;
vdiff=r*(u(iMid,IH,iMid,Ip(IH))-u(iMid,IH,iMid,Im(IH)))/2;
u(n,IH,iie,IH)=repmat(umean+udiff,1,1,length(iie),1);
u(1,IH,iie,IH)=repmat(umean-udiff,1,1,length(iie),1);
u(iie,IH,n,IH)=repmat(vmean+vdiff,length(iie),1,1,1);
u(iie,IH,1,IH)=repmat(vmean-vdiff,length(iie),1,1,1);
% second interpolate h and v to U-patches
hmean=  (u(iMid,Ip(IQ),iMid,IH)+u(iMid,Im(IQ),iMid,IH))/2;
hdiff=r*(u(iMid,Ip(IQ),iMid,IH)-u(iMid,Im(IQ),iMid,IH))/2;
vmean=  (u(iMid,Ip(IQ),iMid,Ip(IH))+u(iMid,Im(IQ),iMid,Ip(IH)) ...
        +u(iMid,Ip(IQ),iMid,Im(IH))+u(iMid,Im(IQ),iMid,Im(IH)))/4;
vdiff=r*(u(iMid,Ip(IQ),iMid,Ip(IH))+u(iMid,Im(IQ),iMid,Ip(IH)) ...
        -u(iMid,Ip(IQ),iMid,Im(IH))-u(iMid,Im(IQ),iMid,Im(IH)))/4;
u(n,IQ,iie,IH)=repmat(hmean+hdiff,1,1,length(iie),1);
u(1,IQ,iie,IH)=repmat(hmean-hdiff,1,1,length(iie),1);
u(io,IQ,n,IH)=repmat(vmean+vdiff,length(io),1,1,1); %%
u(io,IQ,1,IH)=repmat(vmean-vdiff,length(io),1,1,1); %%
% optional gradient effects in the x direction
vxmean=  (u(iMid,Ip(IQ),iMid,Ip(IH))-u(iMid,Im(IQ),iMid,Ip(IH)) ...
         +u(iMid,Ip(IQ),iMid,Im(IH))-u(iMid,Im(IQ),iMid,Im(IH)))/4/dX;
vxdiff=r*(u(iMid,Ip(IQ),iMid,Ip(IH))-u(iMid,Im(IQ),iMid,Ip(IH)) ...
         -u(iMid,Ip(IQ),iMid,Im(IH))+u(iMid,Im(IQ),iMid,Im(IH)))/4/dX;
dxs=isGrad*reshape(dx*(io-2*p),[length(io) 1 1 1]); %%
u(io,IQ,n,IH)=u(io,IQ,n,IH)+dxs.*(vxmean+vxdiff); %%
u(io,IQ,1,IH)=u(io,IQ,1,IH)+dxs.*(vxmean-vxdiff); %%
% third interpolate h and u to V-patches
hmean=  (u(iMid,IH,iMid,Ip(IQ))+u(iMid,IH,iMid,Im(IQ)))/2;
hdiff=r*(u(iMid,IH,iMid,Ip(IQ))-u(iMid,IH,iMid,Im(IQ)))/2;
umean=  (u(iMid,Ip(IH),iMid,Ip(IQ))+u(iMid,Im(IH),iMid,Ip(IQ)) ...
        +u(iMid,Ip(IH),iMid,Im(IQ))+u(iMid,Im(IH),iMid,Im(IQ)))/4;
udiff=r*(u(iMid,Ip(IH),iMid,Ip(IQ))-u(iMid,Im(IH),iMid,Ip(IQ)) ...
        +u(iMid,Ip(IH),iMid,Im(IQ))-u(iMid,Im(IH),iMid,Im(IQ)))/4;
u(iie,IH,n,IQ)=repmat(hmean+hdiff,length(iie),1,1,1);
u(iie,IH,1,IQ)=repmat(hmean-hdiff,length(iie),1,1,1);
u(n,IH,io,IQ)=repmat(umean+udiff,1,1,length(io),1); %%
u(1,IH,io,IQ)=repmat(umean-udiff,1,1,length(io),1); %%
% optional gradient effects  in the y direction
uxmean=  (u(iMid,Ip(IH),iMid,Ip(IQ))+u(iMid,Im(IH),iMid,Ip(IQ)) ...
         -u(iMid,Ip(IH),iMid,Im(IQ))-u(iMid,Im(IH),iMid,Im(IQ)))/4/dX;
uxdiff=r*(u(iMid,Ip(IH),iMid,Ip(IQ))-u(iMid,Im(IH),iMid,Ip(IQ)) ...
         -u(iMid,Ip(IH),iMid,Im(IQ))+u(iMid,Im(IH),iMid,Im(IQ)))/4/dX;
dxs=isGrad*reshape(dx*(io-2*p),[1 1 length(io) 1]); %%
u(n,IH,io,IQ)=u(n,IH,io,IQ)+dxs.*(uxmean+uxdiff); %%
u(1,IH,io,IQ)=u(1,IH,io,IQ)+dxs.*(uxmean-uxdiff); %%


==> Figs/stag2Dcsim.m <==
%{ 
Use stag2D to simulate wave system on staggered patches of
staggered micro-grid.  Picture grid0.jpg indicates the
patch design.  
AJR, 12 Oct 2018
%}
clear all
global p N r dX micro cDrag cVisc lint
%{
Linear drag on velocity: find all but one zero eigenvalue
moves to be -cDrag; and that all the imaginary eigenvalues
now have real part of -cDrag/2.
%}
cDrag=0
%{
Viscous drag in momentum PDEs: 
%}
cVisc=0

% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
p=2
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=14
% r = fraction of distance a patch edge is to centre of next patch
r=0.3
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid

% lint = 1 for linear interp, 0 for spectral
lint=1

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(1-2*p:2*p-1),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(1-2*p:2*p-1),X,dx*(1-2*p:2*p-1),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p-1 % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty if p=1)

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
% and to specify initial conditions
switch 2
case 1, a0=1
h0=@(x,y) 1+a0*sin(x+y);
u0=@(x,y) a0/sqrt(2)*sin(x+y);
v0=@(x,y) a0/sqrt(2)*sin(x+y);
case 2
h0=@(x,y) 1+exp(-1*((x-X(N/2)).^2+(y-X(N/2)).^2));
u0=@(x,y) 0;
v0=@(x,y) 0;
end
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 

%% simulate in time, 23 takes 4x bigger steps than 45, and 3x 15s
[ts,huvs]=ode23(@stag2Ddudt,[0 4],huv);
nTimes=length(ts)
medianTimeStep=median(diff(ts))

%% Plot the simulation
% First, index the h and q grid points in the 2D grid
% The Nans may provide natural separators 
io=1:2:n;
[ih,tmp]=ndgrid([iie n+io],0:2:N-2);
ih=reshape(ih+n*tmp,1,[]);
[iq,tmp]=ndgrid([io n+iie],0:2:N-2);
iq=reshape(iq+n*tmp,1,[]);

% Prepare the new avi movie file.
vidObj = VideoWriter(['stag2Dc' num2str(lint)]);
open(vidObj);

uc=nan(n,N,n,N);%preallocate
dtMin=0.02; % ensure at least this much elapses between plots
tNext=0;
for l=1:length(ts)
if ts(l)>=tNext, tNext=ts(l)+dtMin;
% 1= interpolated values and 'lines', or 0= just patch interiors
if 0, if lint, uc=stag2Dcouple1(huvs(l,:));
      else uc=stag2Dspectral(huvs(l,:));
      end
else  uc(micro)=huvs(l,:);
end
uu=reshape(uc,n*N,n*N); 
if 1 % plot either surface alone, else all fields
figure(1),clf()
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 2])
else % plot all patch fields
figure(1),clf()
subplot('position',[.06 .06 .4 .4])%subplot(2,2,3)
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 2])
subplot('position',[.56 .06 .4 .4])%subplot(2,2,4)
surf(x(iq),y(ih),uu(iq,ih)')
xlabel('x'),ylabel('y'),zlabel('u'),view(35,25)
axis image,zlim([-1 1])
subplot('position',[.06 .56 .4 .4])%subplot(2,2,1)
surf(x(ih),y(iq),uu(ih,iq)')
xlabel('x'),ylabel('y'),zlabel('v'),view(35,25)
axis image,zlim([-1 1])
end
if dtMin>=0.4 % also output to file when dtMin is larger
set(gcf,'PaperPosition',[0 0 8 6])
print('-depsc',['stag2Dc' num2str(lint) 't' num2str(ts(l)) '.eps'])
end
title(sprintf('time =%5.2f',ts(l)))
pause(0.01)

% Write each frame to the file.
writeVideo(vidObj,getframe(gcf));

end%if
end
close(vidObj); % close movie file



==> Figs/stag2Ddudt.m <==
function dhuvdt=stag2Ddudt(t,huv)
% Compute time derivatives of ideal wave system on staggered
% patches of staggered micro-grid, grid0.  AJR, 7 Aug 2018
% I/O: t = time, ignored as autonomous
% huv = h,u,v values on staggered patches of staggered micro-grid
% dhuvdt = array of time derivatives of huv values
% Parameters (coupling has other global params)
% micro = index into locations of the PDEs on the micro-grid
global micro lint

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
% Specify the function that couples patches by
% providing patch edge values through  whatever
% mechanism
if lint % case 1 do linear interp
[u,IH,IQ,iio,iie,dx]=stag2Dcouple(huv);
else % case 0 do spectral interp
[u,IH,IQ,iio,iie,dx]=stag2Dspectral(huv);
end

%% Compute time derivatives in 3 different patch types
% dx = space step of the micro-grid
dx2=2*dx; dy2=dx2;
ut=nan(size(u));
% h_t=-u_x-v_y at (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
ut(iie,IH,iie,IH)=-(u(iie+1,IH,iie,IH)-u(iie-1,IH,iie,IH))/dx2 ...
                  -(u(iie,IH,iie+1,IH)-u(iie,IH,iie-1,IH))/dy2 ; 
ut(iie,IH,iio,IQ)=-(u(iie+1,IH,iio,IQ)-u(iie-1,IH,iio,IQ))/dx2 ...
                  -(u(iie,IH,iio+1,IQ)-u(iie,IH,iio-1,IQ))/dy2 ;
ut(iio,IQ,iie,IH)=-(u(iio+1,IQ,iie,IH)-u(iio-1,IQ,iie,IH))/dx2 ...
                  -(u(iio,IQ,iie+1,IH)-u(iio,IQ,iie-1,IH))/dy2 ;
% u_t=-h_x at (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
ut(iio,IH,iie,IH)=-(u(iio+1,IH,iie,IH)-u(iio-1,IH,iie,IH))/dx2 ; 
ut(iio,IH,iio,IQ)=-(u(iio+1,IH,iio,IQ)-u(iio-1,IH,iio,IQ))/dx2 ;
ut(iie,IQ,iie,IH)=-(u(iie+1,IQ,iie,IH)-u(iie-1,IQ,iie,IH))/dx2 ;
% v_t=-h_y at (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
ut(iie,IH,iio,IH)=-(u(iie,IH,iio+1,IH)-u(iie,IH,iio-1,IH))/dy2 ; 
ut(iie,IH,iie,IQ)=-(u(iie,IH,iie+1,IQ)-u(iie,IH,iie-1,IQ))/dy2 ;
ut(iio,IQ,iio,IH)=-(u(iio,IQ,iio+1,IH)-u(iio,IQ,iio-1,IH))/dy2 ;
% extract and reshape
dhuvdt=ut(micro);


==> Figs/stag2Deig.m <==
% Use stag2D to simulate wave system on staggered patches of
% staggered micro-grid.  Picture grid0.jpg indicates the
% patch design.  p=1 with r=1 should exactly reproduce
% the full NxN microscale code---does it?  
% AJR, 6 May 2018 -- Feb 2019
global p N r dX micro lint
% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
p=2
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=10
% r = fraction of distance a patch edge is to centre of next patch
r=0.1
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid

% lint = 1 for linear interp, 0 for spectral
for lint=[1 0]

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(1-2*p:2*p-1),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(1-2*p:2*p-1),X,dx*(1-2*p:2*p-1),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p-1 % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty if p=1)
%io=1:2:n; % odd points including edges.

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
h0=@(x,y) 1; %sin(x+y);
u0=@(x,y) 0; %sin(x);
v0=@(x,y) 0; %-cos(y);
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 


%% Compute a time derivative as quasi-check
ut=nan(n,N,n,N);
ut(micro)=stag2Ddudt(0,huv);


%% Compute eigenvalues then plot in complex plane
delta=1 % perturb the surface by this much
huv=0*huv; % about zero, assumed equilibrium
Jac=nan(nMicro);
for j=1:nMicro
    Jac(:,j)=stag2Ddudt(0,huv+delta*((1:nMicro)==j)')/delta;
end
eval=eig(Jac);%+1e-10*abs(Jac).*randn(size(Jac)));
nZeroEvals=sum(abs(eval)<1e-7)

% plot all eigenvalues in arcsinh() transformed complex plane
xoom=@(x) asinh(x*1e7); % zoom real-part as should be zero
clf()
plot(xoom(real(eval)),asinh(imag(eval)),'.')
xlabel('Re\lambda'),ylabel('\omega = Im\lambda')
tickx=10.^(-6:2:0); 
ticky=[1;2;5]*10.^(0:3);
tickx=sort([0 tickx -tickx]');
ticky=sort([0;ticky(:);-ticky(:)]);
xlim(xoom([-1 0.001]))
set(gca,'Xtick',xoom(tickx) ...
    ,'XtickLabel',cellstr(num2str(tickx,0)) ...
    ,'XTickLabelRotation',30)
set(gca,'Ytick',asinh(ticky) ...
    ,'YtickLabel',cellstr(num2str(ticky,2)))
grid
set(gcf,'PaperPosition',[0 0 8 10])
print('-depsc2',['stag2Deig' num2str(lint) 'p' num2str(p) 'N' num2str(N) 'xr' num2str(10*r)])

% find the macro-eigenvalues and compare with theoretical micro-lattice 
evalsq=eval(abs(eval)>1e-7).^2; % restrict to nontrivial, and square
N2=(N/2-1)
nMacroEvals=2*N2*(N2+2)
[~,j]=sort(abs(evalsq));
macroEvalsq=evalsq(j(1:nMacroEvals));
%realMacroEvalsq=real(macroEvalsq)'
% agree with microgrid decay rates circa 1e-13
ks=0:N2/2; %max wavenumber
lattice=-(sin(dx*ks)/dx).^2-(sin(dx*ks')/dx).^2
errorEvalsq=min(abs(macroEvalsq'-lattice(:)))
normErrorEvalsq=norm(errorEvalsq)

end%lint loop

==> Figs/stag2Dspectral.m <==
function [u,IH,IQ,iio,iie,dx]=stag2Dspectral(huv)
% Compute patch-edge values on staggered patches of
% staggered micro-grid-A.  AJR, 5 Sep 2018
% I/O: huv = vector of h,u,v values on staggered
%     patches of staggered micro-grid
% u = 4D array of huv values, with patch-edge values interpolated
% IH = H-patch indices
% IQ = U,V-patch indices, in conjunction with IH
% iio = indices of internal lattice, odd-points
% iie = indices of internal lattice, even-points
% dx = microscale lattice spacing
% Parameters
% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
% N = even number of patches in each dirn of periodic domain
% r = fraction of distance a patch edge is to centre of next patch
% dX = space step of the inter-patch distance of patch centres
% micro = index into locations of the PDEs on the micro-grid
global p N r dX micro

% dx = space step of the micro-grid
dx=r*dX/(2*p-1);

% micro-grid indexes inside a nxn patch where
n=4*p-1; % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty when p=1)

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
u(micro)=huv;

%% Interpolate spectrally to set necessary patch edge values
% Omits the corner points on all patches
% N/2, 2D Fourier coeffs of the three types of patches
cHk=fft2(squeeze(u(iMid,IH,iMid,IH))); 
cUk=fft2(squeeze(u(iMid,IQ,iMid,IH))); 
cVk=fft2(squeeze(u(iMid,IH,iMid,IQ))); 
% do we need some dXs in here? no, they cancel
kMax=(N/2-1)/2; %max wavenumber for interpolation, N/2 must be odd
% shift one patch to the right/up
k1=pi/(N/2)*(rem(kMax+(0:N/2-1),N/2)-kMax);
kr=r*k1; % shift patch-half-width to the right/up
krp=(1+r)*k1; % shift one + patch-half-width to the right/up
krm=(1-r)*k1; % shift one - patch-half-width to the right/up

for j=iie
  ks=(j-iMid)*2/(n-1)*kr;
  % first interpolate U and V values to H-patches
  u(n,IH,j,IH)=ifft2(cUk.*exp(1i*( -krm'+ks )));
  u(1,IH,j,IH)=ifft2(cUk.*exp(1i*( -krp'+ks )));
  u(j,IH,n,IH)=ifft2(cVk.*exp(1i*( -krm +ks')));
  u(j,IH,1,IH)=ifft2(cVk.*exp(1i*( -krp +ks')));
  % second interpolate H to U-patches
  u(n,IQ,j,IH)=ifft2(cHk.*exp(1i*( +krp'+ks )));
  u(1,IQ,j,IH)=ifft2(cHk.*exp(1i*( +krm'+ks )));
  % third interpolate H to V-patches
  u(j,IH,n,IQ)=ifft2(cHk.*exp(1i*( +krp +ks')));
  u(j,IH,1,IQ)=ifft2(cHk.*exp(1i*( +krm +ks')));
end
for j=1:2:n%iio
  ks=(j-iMid)*2/(n-1)*kr;
  % second interpolate V to U-patches
  u(j,IQ,n,IH)=ifft2(cVk.*exp(1i*( k1'+ks'-krm )));
  u(j,IQ,1,IH)=ifft2(cVk.*exp(1i*( k1'+ks'-krp )));
  % third interpolate U to V-patches
  u(n,IH,j,IQ)=ifft2(cUk.*exp(1i*( k1 +ks -krm')));
  u(1,IH,j,IQ)=ifft2(cUk.*exp(1i*( k1 +ks -krp')));
  % also do top/bot u of V-patches
  u(j,IH,n,IQ)=ifft2(cUk.*exp(1i*( krp +ks' -k1')));
  u(j,IH,1,IQ)=ifft2(cUk.*exp(1i*( krm +ks' -k1')));
  % and left/right v of U-patches
  u(n,IQ,j,IH)=ifft2(cVk.*exp(1i*( krp' +ks -k1 )));
  u(1,IQ,j,IH)=ifft2(cVk.*exp(1i*( krm' +ks -k1 )));
end


==> Figs/turb2Dintro.m <==
%{ 
Use turb2D to simulate turbulent shallow water wave system
on staggered patches of staggered micro-grid.  Picture
grid0.jpg indicates the patch design. AJR, 12 Oct 2018
This version produces the example of the introduction.
24 Jan 2019
%}
clear all
global p N r dX micro

% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
p=2
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=18
% r = fraction of distance a patch edge is to centre of next patch
r=0.4
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(1-2*p:2*p-1),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(1-2*p:2*p-1),X,dx*(1-2*p:2*p-1),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p-1 % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty if p=1)

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
% and to specify initial conditions
switch 2
case 1, a0=1
tFin=9
h0=@(x,y) 1+a0*sin(x+y);
u0=@(x,y) a0/sqrt(2)*sin(x+y);
v0=@(x,y) a0/sqrt(2)*sin(x+y);
case 2
tFin=3;%9
h0=@(x,y) 0.4+2*exp(-2*(x-X(N/2)).^2-2*(y-X(N/2)).^2);
u0=@(x,y) 0;
v0=@(x,y) 0;
case 3
tFin=4
h0=@(x,y) 0.2+exp(-2*(x-X(N/2)).^2+1*(x-X(N/2)).*(y-X(N/2))-1*(y-X(N/2)).^2);
u0=@(x,y) 0;
v0=@(x,y) 0;
end
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
maxh=max(u(:))
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 

%% simulate in time, 23 takes 4x bigger steps than 45, and 3x 15s
[ts,huvs]=ode23(@turb2Ddudt,[0 tFin],huv);
nTimes=length(ts)
medianTimeStep=median(diff(ts))

%% Plot the simulation
% First, index the h and q grid points in the 2D grid
% The Nans may provide natural separators 
io=1:2:n;
[ih,tmp]=ndgrid([iie n+io],0:2:N-2);
ih=reshape(ih+n*tmp,1,[]);
[iq,tmp]=ndgrid([io n+iie],0:2:N-2);
iq=reshape(iq+n*tmp,1,[]);

% Prepare the new avi movie file.
vidObj = VideoWriter('turb2Dintro');
open(vidObj);

uc=nan(n,N,n,N);%preallocate
dtMin=0.4;%1/50; % ensure at least this much elapses between plots
tNext=0;
for l=1:length(ts)
if ts(l)>=tNext, tNext=ts(l)+dtMin;
% choose between interpolated values and 'lines', or just patch interiors
if 0, uc=stag2Dspectral(huvs(l,:));
else  uc(micro)=huvs(l,:);
end
uu=reshape(uc,n*N,n*N); 
if 1 % plot either surface alone, else all fields
figure(1),clf()
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 maxh])
else % plot all patch fields
figure(1),clf()
subplot('position',[.06 .06 .4 .4])%subplot(2,2,3)
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 maxh])
subplot('position',[.56 .06 .4 .4])%subplot(2,2,4)
surf(x(iq),y(ih),uu(iq,ih)')
xlabel('x'),ylabel('y'),zlabel('u'),view(35,25)
axis image,zlim([-1 1])
subplot('position',[.06 .56 .4 .4])%subplot(2,2,1)
surf(x(ih),y(iq),uu(ih,iq)')
xlabel('x'),ylabel('y'),zlabel('v'),view(35,25)
axis image,zlim([-1 1])
end
if dtMin>=0.4 % also output to file when dtMin is larger
set(gcf,'PaperPosition',[0 0 8 6])
print('-depsc',['turb2Dintro' num2str(ts(l)) '.eps'])
end
title(sprintf('time =%5.2f',ts(l)))
pause(0.01)

% Write each frame to the file.
writeVideo(vidObj,getframe(gcf));

end%if
end
close(vidObj); % close movie file



==> Figs/ww2DXdudt.m <==
function dhuvdt=ww2DXdudt(t,huv)
% Compute time derivatives of shallow water wave system on
% staggered patches of staggered micro-grid, with extra
% outer-edge perimeter. 
% AJR, 1 Mar 2019
% I/O: t = time, ignored as autonomous
% huv = h,u,v values on staggered patches of staggered micro-grid
% dhuvdt = array of time derivatives of huv values
% Parameters (coupling has other global params)
% micro = index into locations of the PDEs on the micro-grid
% cDrag = linear drag on velocity
% cVisc = linear viscosity coeff
global micro cDrag cVisc ordCoup

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
% Specify the function that couples patches by
% providing patch edge values through  whatever
% mechanism
if ordCoup, [ut,IH,IQ,iio,iie,dx]=stag2DXcouple(huv);
else [ut,IH,IQ,iio,iie,dx]=stag2DXspectral(huv);
end
io=[2 iio iio(end)+2];
ie=[1 iie iie(end)+2];
% scatter data fields into separate arrays for safety
h=nan(size(ut)); u=h; v=h;
h(ie,IH,ie,IH)=ut(ie,IH,ie,IH);
h(ie,IH,io,IQ)=ut(ie,IH,io,IQ);
h(io,IQ,ie,IH)=ut(io,IQ,ie,IH);
u(io,IH,ie,IH)=ut(io,IH,ie,IH); 
u(io,IH,io,IQ)=ut(io,IH,io,IQ);
u(ie,IQ,ie,IH)=ut(ie,IQ,ie,IH);
v(ie,IH,io,IH)=ut(ie,IH,io,IH); 
v(ie,IH,ie,IQ)=ut(ie,IH,ie,IQ);
v(io,IQ,io,IH)=ut(io,IQ,io,IH);

%% Compute time derivatives in 3 different patch types
ut=nan(size(ut));
% dx = space step of the micro-grid
dx2=2*dx; dy2=dx2; dx2sq=dx2^2; 

% h_t=-u_x-v_y at (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
ut(iie,IH,iie,IH)=-(u(iie+1,IH,iie,IH)-u(iie-1,IH,iie,IH))/dx2 ...
                  -(v(iie,IH,iie+1,IH)-v(iie,IH,iie-1,IH))/dy2 ; 
ut(iie,IH,iio,IQ)=-(u(iie+1,IH,iio,IQ)-u(iie-1,IH,iio,IQ))/dx2 ...
                  -(v(iie,IH,iio+1,IQ)-v(iie,IH,iio-1,IQ))/dy2 ;
ut(iio,IQ,iie,IH)=-(u(iio+1,IQ,iie,IH)-u(iio-1,IQ,iie,IH))/dx2 ...
                  -(v(iio,IQ,iie+1,IH)-v(iio,IQ,iie-1,IH))/dy2 ;
                  
% u_t=-h_x-?u+?del2u  at (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
dels=(u(iio-2,IH,iie,IH)-2*u(iio,IH,iie,IH)+u(iio+2,IH,iie,IH))/dx2sq ...
    +(u(iio,IH,iie-2,IH)-2*u(iio,IH,iie,IH)+u(iio,IH,iie+2,IH))/dx2sq ;
ut(iio,IH,iie,IH)=-(h(iio+1,IH,iie,IH)-h(iio-1,IH,iie,IH))/dx2 ...
    -cDrag*u(iio,IH,iie,IH) ...
    +cVisc*dels; 
dels=(u(iio-2,IH,iio,IQ)-2*u(iio,IH,iio,IQ)+u(iio+2,IH,iio,IQ))/dx2sq ...
    +(u(iio,IH,iio-2,IQ)-2*u(iio,IH,iio,IQ)+u(iio,IH,iio+2,IQ))/dx2sq ;
ut(iio,IH,iio,IQ)=-(h(iio+1,IH,iio,IQ)-h(iio-1,IH,iio,IQ))/dx2 ...
    -cDrag*u(iio,IH,iio,IQ) ...
    +cVisc*dels ;
dels=(u(iie-2,IQ,iie,IH)-2*u(iie,IQ,iie,IH)+u(iie+2,IQ,iie,IH))/dx2sq ...
    +(u(iie,IQ,iie-2,IH)-2*u(iie,IQ,iie,IH)+u(iie,IQ,iie+2,IH))/dx2sq ;
ut(iie,IQ,iie,IH)=-(h(iie+1,IQ,iie,IH)-h(iie-1,IQ,iie,IH))/dx2 ...
    -cDrag*u(iie,IQ,iie,IH) ...
    +cVisc*dels ;
    
% v_t=-h_y-?v+?del2v  at (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
dels=(v(iie-2,IH,iio,IH)-2*v(iie,IH,iio,IH)+v(iie+2,IH,iio,IH))/dx2sq ...
    +(v(iie,IH,iio-2,IH)-2*v(iie,IH,iio,IH)+v(iie,IH,iio+2,IH))/dx2sq ;
ut(iie,IH,iio,IH)=-(h(iie,IH,iio+1,IH)-h(iie,IH,iio-1,IH))/dy2 ...
    -cDrag*v(iie,IH,iio,IH)  ...
    +cVisc*dels ; 
dels=(v(iie-2,IH,iie,IQ)-2*v(iie,IH,iie,IQ)+v(iie+2,IH,iie,IQ))/dx2sq ...
    +(v(iie,IH,iie-2,IQ)-2*v(iie,IH,iie,IQ)+v(iie,IH,iie+2,IQ))/dx2sq ;
ut(iie,IH,iie,IQ)=-(h(iie,IH,iie+1,IQ)-h(iie,IH,iie-1,IQ))/dy2 ...
    -cDrag*v(iie,IH,iie,IQ)  ...
    +cVisc*dels ;
dels=(v(iio-2,IQ,iio,IH)-2*v(iio,IQ,iio,IH)+v(iio+2,IQ,iio,IH))/dx2sq ...
    +(v(iio,IQ,iio-2,IH)-2*v(iio,IQ,iio,IH)+v(iio,IQ,iio+2,IH))/dx2sq ;
ut(iio,IQ,iio,IH)=-(h(iio,IQ,iio+1,IH)-h(iio,IQ,iio-1,IH))/dy2 ...
    -cDrag*v(iio,IQ,iio,IH)  ...
    +cVisc*dels ;
    
% extract and reshape
dhuvdt=ut(micro);


==> Figs/ww2DXeig.m <==
%{ 
Use stag2DX... to simulate wave system on staggered patches of
staggered micro-grid. AJR, 7 Mar 2019
For N=6 expect macroscale dots: 1 neutral; 1 real-drag of
mean-flow; 2 cc pairs of waves decay; 2 real-decay vorticity
(merged if Visc=0) 
For N=10 expect macroscale dots: 1 neutral; 1 real-drag of
mean-flow; 5 cc pairs of waves decay; 5 real-decay vorticity
(merged if Visc=0) 
%}
clear all
global p N r dX micro cDrag cVisc ordCoup
%{
Linear drag on velocity: find all but one zero eigenvalue
moves to be -cDrag; and that all the imaginary eigenvalues
have real part of -cDrag/2.
%}
cDrag=1e-6
%{
Viscous drag in momentum PDEs: 
%}
cVisc=1e-4

% p = patch micro-grid paramater, size is (4p+1)^2 p=1,2,...
p=2
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=10
% r = fraction of distance a patch inner-edge is to centre of next patch
r=0.1
% ordCoup = 0 for spectral and 1 for low-order interpatch coupling
ordCoup=1
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid
% basename for graphics files
basename='ww2DXeig';
if ordCoup, basename=[basename 'Lo']; end

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(-2*p:2*p),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(-2*p:2*p),X,dx*(-2*p:2*p),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p+1 % patch microgrid is nxn
iMid=2*p+1; % mid-point index
iie=3:2:n-2; % interior even points (relative to centre-patch)
iio=4:2:n-3; % interior odd points (empty if p=1)
io=2:2:n-1; % odd points including edges.
ie=1:2:n; % even points including edges.

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
% Here set to equilibrium.
h0=@(x,y) 0; %sin(x+y);
u0=@(x,y) 0; %sin(x);
v0=@(x,y) 0; %-cos(y);
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 


%% Compute a time derivative as quasi-check
ut=nan(n,N,n,N);
ut(micro)=ww2DXdudt(0,huv);


%% Compute eigenvalues then plot in complex plane
small=1; % perturb the surface by this much, here linear problem
Jac=nan(nMicro);
for j=1:nMicro
    Jac(:,j)=ww2DXdudt(j,huv+small*((1:nMicro)==j)')/small;
end
[evec,eval]=eig(Jac);
eval=diag(eval);
nZeroEvals=sum(abs(eval)<1e-7)
nNearReals=sum(abs(imag(eval))<0.1)
nPureDragEvals=sum(abs(eval+cDrag)<1e-7)
nSlowMacro=sum( real(eval)>-3*N*max(cDrag,cVisc) )
nSlowSlowDecay=sum( abs(imag(eval))<0.1 & real(eval)>-3*N*max(cDrag,cVisc) )
nUnstable=sum(real(eval)>1e-7)
nFastMicro=sum( real(eval)<-3*N*max(cDrag,cVisc) )
nFastWave=sum( real(eval)<-3*N*max(cDrag,cVisc) & imag(eval)>0.5 )

% check the characteristic equation of the macroscale waves
j=find( real(eval)>-3*N*max(cDrag,cVisc) & imag(eval)>0.1 & imag(eval)<5 );
ksq=round(-real(eval(j).^2));
CharRes=eval(j).^2+(cDrag+cVisc*ksq).*eval(j)+ksq;
maxCharRes=max(abs(CharRes))

%% plot all eigenvalues in arcsinh() transformed complex plane
xoom=@(x) asinh(x*1e7); % zoom real-part as should be zero
figure(1),clf()
plot(xoom(real(eval)),asinh(imag(eval)),'.')
xlabel('Re\lambda'),ylabel('Im\lambda'),grid
tickx=10.^(-6:2:0); 
ticky=[0.5;1;2]*10.^(0:3);
tickx=sort([0 tickx -tickx]');
ticky=sort([0;ticky(:);-ticky(:)]);
xlim(xoom([-1 1e-5+0*ordCoup*1e-2]))
set(gca,'Xtick',xoom(tickx) ...
    ,'XtickLabel',cellstr(num2str(tickx,0)) ...
    ,'XTickLabelRotation',30)
set(gca,'Ytick',asinh(ticky) ...
    ,'YtickLabel',cellstr(num2str(ticky,2)))
params={['N = ' num2str(N)] ...
       ,['r = ' num2str(r)] ...
       ,['n = ' num2str(n)] ...
       ,['cDrag = ' num2str(cDrag)] ...
       ,['cVisc = ' num2str(cVisc)] ...
       };
%text(1e-6,0.8*max(ylim),params)
set(gcf,'PaperPosition',[0 0 8 10])
print('-depsc2',[basename num2str(p) 'N' num2str(N) 'xr' num2str(10*r)])


return% as no need for the following

%% get the crucial neutral evals
j=find(abs(real(eval))<1e-6);
nZeroReals=length(j)
evc=evec(:,j); evl=eval(j); frq=imag(evl);
%%
icl=clusterdata(frq,3);
frqcl=[];
for j=1:3,frqcl(j,:)=[mean(frq(icl==j)),std(frq(icl==j))], end
[~,j]=max(frqcl(:,1))
j=find(abs(evl-1i*frqcl(j,1))<4*frqcl(j,2))
frqs=frq(j)'
V=evc(:,j);
small=1e-7;
S=spcart( V+small*(randn(size(V))+1i*randn(size(V))) );
S=real(S).*(abs(real(S))>20*small)+1i*imag(S).*(abs(imag(S))>20*small);
%Spat=reshape(S,n-2,N,n-2,N,[]);
nNonzeroElems=sum(abs(S)>small)
normNonSpan=norm( S*(S\V)-V )
%% Plot the quasi-eigenvectors
% First, index the h and q grid points in the 2D grid
% The Nans may provide natural separators 
[ih,tmp]=ndgrid([ie n+io],0:2:N-2);
ih=reshape(ih+n*tmp,1,[]);
[iq,tmp]=ndgrid([io n+ie],0:2:N-2);
iq=reshape(iq+n*tmp,1,[]);
%v=permute(uc,[1 3 2 4])

uc=nan(n,N,n,N)*(1+1i);%preallocate
fprintf('Basis vector of %i:',size(S,2))
for l=1:1
fprintf(' %i,',l), if rem(l,10)==0,fprintf('\n'),end
% choose between interpolated values and 'lines', or just patch interiors
if 0, uc=stag2DXspectral(S(:,l));
    else  uc(micro)=S(:,l);
    end
uu=reshape(uc,n*N,n*N); 
figure(2),clf()
subplot('position',[.06 .06 .4 .4])%subplot(2,2,3)
mesh(x(ih),y(ih),real(uu(ih,ih))'),hold on
mesh(x(ih),y(ih),imag(uu(ih,ih))'),hold off
xlabel('x'),ylabel('y'),zlabel('\eta'),view(35,25)
axis image,zlim([0 2])
subplot('position',[.56 .06 .4 .4])%subplot(2,2,4)
mesh(x(iq),y(ih),real(uu(iq,ih))'),hold on
mesh(x(iq),y(ih),imag(uu(iq,ih))'),hold off
xlabel('x'),ylabel('y'),zlabel('u'),view(35,25)
axis image,zlim([-1 1])
subplot('position',[.06 .56 .4 .4])%subplot(2,2,1)
mesh(x(ih),y(iq),real(uu(ih,iq))'),hold on
mesh(x(ih),y(iq),imag(uu(ih,iq))'),hold off
xlabel('x'),ylabel('y'),zlabel('v'),view(35,25)
axis image,zlim([-1 1])
end%for-loop


==> Figs/ww2Ddudt.m <==
function dhuvdt=ww2Ddudt(t,huv)
% Compute time derivatives of shallow water wave system on
% staggered patches of staggered micro-grid, grid0. 
% AJR, 6 Sep 2018 -- Feb 2019
% I/O: t = time, ignored as autonomous
% huv = h,u,v values on staggered patches of staggered micro-grid
% dhuvdt = array of time derivatives of huv values
% Parameters (coupling has other global params)
% micro = index into locations of the PDEs on the micro-grid
% cDrag = linear drag on velocity
% cVisc = linear viscosity coeff
global micro cDrag cVisc lint

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
% Specify the function that couples patches by
% providing patch edge values through  whatever
% mechanism
if lint % case 1 do linear interp
[ut,IH,IQ,iio,iie,dx]=stag2Dcouple(huv);
else % case 0 do spectral interp
[ut,IH,IQ,iio,iie,dx]=stag2Dspectral(huv);
end
io=[1 iio iio(end)+2];
% scatter data fields into separate arrays for safety
h=nan(size(ut)); u=h; v=h;
h(iie,IH,iie,IH)=ut(iie,IH,iie,IH);
h(iie,IH, io,IQ)=ut(iie,IH, io,IQ);
h( io,IQ,iie,IH)=ut( io,IQ,iie,IH);
u( io,IH,iie,IH)=ut( io,IH,iie,IH); 
u( io,IH, io,IQ)=ut( io,IH, io,IQ);
u(iie,IQ,iie,IH)=ut(iie,IQ,iie,IH);
v(iie,IH, io,IH)=ut(iie,IH, io,IH); 
v(iie,IH,iie,IQ)=ut(iie,IH,iie,IQ);
v( io,IQ, io,IH)=ut( io,IQ, io,IH);

%% Compute time derivatives in 3 different patch types
ut=nan(size(ut));
% dx = space step of the micro-grid
dx2=2*dx; dy2=dx2; dx2sq=dx2^2; 
% for micro-grid near edges approx with zero 1st diff/flux??
%jje=iie([2 2:end-1 end-1]);
%iiem=max(2,iie-2); iiep=min(iie+2,max(iie));
%{
This sets 2nd derivative to zero when unavailable, and is OK
except.....for spectral interp find fo n=7 one c.c. pair of
fast modes per UV-patch that are only dissipated by the drag
(rate, -cD/2), and not at all by the viscosity.  But for
n=11 all is good!
%}
iiem=iie([1 1:end-2 end]); iiep=iie([1 3:end end]);
iieM=iiem; iieP=iiep;
%{ 
Following sets 2nd derivative to patch periodic wherever
invoked. Aim to dissipate neutral vortical modes in some
patches. Makes no difference when n=7, but all good for
n=11!  Also tried using these wrapping for iiem and iiep but
causes some weak instabilities O(cVisc^2).
%}
iieM=iie([end 1:end-1]); iieP=iie([2:end 1]);
%iiem=iieM; iiep=iieP;
% This sets 2nd derivative to a difference when unavailable;
% that is, a 3-point 'Laplacian'.  But for some reason it
% generates two pairs of unstable waves (N=10, n=11), growth
% rate propto cVisc.  So avoid.
%iiem=iie([1 1:end-1]); iiep=iie([2:end end]);
%iiem=iieM; iiep=iieP;

% h_t=-u_x-v_y at (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
ut(iie,IH,iie,IH)=-(u(iie+1,IH,iie,IH)-u(iie-1,IH,iie,IH))/dx2 ...
                  -(v(iie,IH,iie+1,IH)-v(iie,IH,iie-1,IH))/dy2 ; 
ut(iie,IH,iio,IQ)=-(u(iie+1,IH,iio,IQ)-u(iie-1,IH,iio,IQ))/dx2 ...
                  -(v(iie,IH,iio+1,IQ)-v(iie,IH,iio-1,IQ))/dy2 ;
ut(iio,IQ,iie,IH)=-(u(iio+1,IQ,iie,IH)-u(iio-1,IQ,iie,IH))/dx2 ...
                  -(v(iio,IQ,iie+1,IH)-v(iio,IQ,iie-1,IH))/dy2 ;
                  
% u_t=-h_x-?u+?del2u  at (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
%dels=(u(iio-2,IH,iie,IH)-2*u(iio,IH,iie,IH)+u(iio+2,IH,iie,IH))/dx2sq ...
%    +(u(iio,IH,jje-2,IH)-2*u(iio,IH,jje,IH)+u(iio,IH,jje+2,IH))/dx2sq ;
dels=(u(iio-2,IH,iie,IH)-2*u(iio,IH,iie,IH)+u(iio+2,IH,iie,IH))/dx2sq ...
    +(u(iio,IH,iiem,IH)-2*u(iio,IH,iie,IH)+u(iio,IH,iiep,IH))/dx2sq ;
ut(iio,IH,iie,IH)=-(h(iio+1,IH,iie,IH)-h(iio-1,IH,iie,IH))/dx2 ...
    -cDrag*u(iio,IH,iie,IH) ...
    +cVisc*dels; 
dels=(u(iio-2,IH,iio,IQ)-2*u(iio,IH,iio,IQ)+u(iio+2,IH,iio,IQ))/dx2sq ...
    +(u(iio,IH,iio-2,IQ)-2*u(iio,IH,iio,IQ)+u(iio,IH,iio+2,IQ))/dx2sq ;
ut(iio,IH,iio,IQ)=-(h(iio+1,IH,iio,IQ)-h(iio-1,IH,iio,IQ))/dx2 ...
    -cDrag*u(iio,IH,iio,IQ) ...
    +cVisc*dels ;
%dels=(u(jje-2,IQ,iie,IH)-2*u(jje,IQ,iie,IH)+u(jje+2,IQ,iie,IH))/dx2sq ...
%    +(u(iie,IQ,jje-2,IH)-2*u(iie,IQ,jje,IH)+u(iie,IQ,jje+2,IH))/dx2sq ;
%dels=(u(iieM,IQ,iie,IH)-2*u(iie,IQ,iie,IH)+u(iieP,IQ,iie,IH))/dx2sq ...
%    +(u(iie,IQ,iiem,IH)-2*u(iie,IQ,iie,IH)+u(iie,IQ,iiep,IH))/dx2sq ;
dels=(u(iiem,IQ,iie,IH)-2*u(iie,IQ,iie,IH)+u(iiep,IQ,iie,IH))/dx2sq ...
    +(u(iie,IQ,iieM,IH)-2*u(iie,IQ,iie,IH)+u(iie,IQ,iieP,IH))/dx2sq ;
ut(iie,IQ,iie,IH)=-(h(iie+1,IQ,iie,IH)-h(iie-1,IQ,iie,IH))/dx2 ...
    -cDrag*u(iie,IQ,iie,IH) ...
    +cVisc*dels ;
    
% v_t=-h_y-?v+?del2v  at (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
%dels=(v(jje-2,IH,iio,IH)-2*v(jje,IH,iio,IH)+v(jje+2,IH,iio,IH))/dx2sq ...
%    +(v(iie,IH,iio-2,IH)-2*v(iie,IH,iio,IH)+v(iie,IH,iio+2,IH))/dx2sq ;
dels=(v(iiem,IH,iio,IH)-2*v(iie,IH,iio,IH)+v(iiep,IH,iio,IH))/dx2sq ...
    +(v(iie,IH,iio-2,IH)-2*v(iie,IH,iio,IH)+v(iie,IH,iio+2,IH))/dx2sq ;
ut(iie,IH,iio,IH)=-(h(iie,IH,iio+1,IH)-h(iie,IH,iio-1,IH))/dy2 ...
    -cDrag*v(iie,IH,iio,IH)  ...
    +cVisc*dels ; 
%dels=(v(jje-2,IH,iie,IQ)-2*v(jje,IH,iie,IQ)+v(jje+2,IH,iie,IQ))/dx2sq ...
%    +(v(iie,IH,jje-2,IQ)-2*v(iie,IH,jje,IQ)+v(iie,IH,jje+2,IQ))/dx2sq ;
%dels=(v(iiem,IH,iie,IQ)-2*v(iie,IH,iie,IQ)+v(iiep,IH,iie,IQ))/dx2sq ...
%    +(v(iie,IH,iieM,IQ)-2*v(iie,IH,iie,IQ)+v(iie,IH,iieP,IQ))/dx2sq ;
dels=(v(iieM,IH,iie,IQ)-2*v(iie,IH,iie,IQ)+v(iieP,IH,iie,IQ))/dx2sq ...
    +(v(iie,IH,iiem,IQ)-2*v(iie,IH,iie,IQ)+v(iie,IH,iiep,IQ))/dx2sq ;
ut(iie,IH,iie,IQ)=-(h(iie,IH,iie+1,IQ)-h(iie,IH,iie-1,IQ))/dy2 ...
    -cDrag*v(iie,IH,iie,IQ)  ...
    +cVisc*dels ;
dels=(v(iio-2,IQ,iio,IH)-2*v(iio,IQ,iio,IH)+v(iio+2,IQ,iio,IH))/dx2sq ...
    +(v(iio,IQ,iio-2,IH)-2*v(iio,IQ,iio,IH)+v(iio,IQ,iio+2,IH))/dx2sq ;
ut(iio,IQ,iio,IH)=-(h(iio,IQ,iio+1,IH)-h(iio,IQ,iio-1,IH))/dy2 ...
    -cDrag*v(iio,IQ,iio,IH)  ...
    +cVisc*dels ;
    
% extract and reshape
dhuvdt=ut(micro);


==> Figs/ww2Deig.m <==
% Use ww2D to simulate wave system on staggered patches of
% staggered micro-grid.  Picture grid0.jpg indicates the
% patch design.   AJR, 6 May 2018 -- Feb 2019
global p N r dX micro cDrag cVisc lint
%{
Linear drag on velocity: find all but one zero eigenvalue
moves to be -cDrag; and that all the imaginary eigenvalues
now have real part of -cDrag/2.
%}
cDrag=1e-6
%{
Viscous drag in momentum PDEs: 
%}
cVisc=1e-4

% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
p=3
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=10
% r = fraction of distance a patch edge is to centre of next patch
r=0.1
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid

% lint = 1 for linear interp, 0 for spectral
for lint=0

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(1-2*p:2*p-1),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(1-2*p:2*p-1),X,dx*(1-2*p:2*p-1),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p-1 % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty if p=1)
%io=1:2:n; % odd points including edges.

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
h0=@(x,y) 1; %sin(x+y);
u0=@(x,y) 0; %sin(x);
v0=@(x,y) 0; %-cos(y);
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 


%% Compute a time derivative as quasi-check
ut=nan(n,N,n,N);
ut(micro)=ww2Ddudt(0,huv);


%% Compute eigenvalues then plot in complex plane
delta=1 % perturb the surface by this much
huv=0*huv; % about zero, assumed equilibrium
Jac=nan(nMicro);
for j=1:nMicro
    Jac(:,j)=ww2Ddudt(0,huv+delta*((1:nMicro)==j)')/delta;
end
eval=eig(Jac);%+1e-10*abs(Jac).*randn(size(Jac)));
nZeroEvals=sum(abs(eval)<1e-7)

% plot all eigenvalues in arcsinh() transformed complex plane
xoom=@(x) asinh(x*1e7); % zoom real-part as should be zero
clf()
plot(xoom(real(eval)),asinh(imag(eval)),'.')
xlabel('Re\lambda'),ylabel('\omega = Im\lambda')
tickx=10.^(-6:2:0); 
ticky=[1;2;5]*10.^(0:3);
tickx=sort([0 tickx -tickx]');
ticky=sort([0;ticky(:);-ticky(:)]);
xlim(xoom([-1 0.001]))
set(gca,'Xtick',xoom(tickx) ...
    ,'XtickLabel',cellstr(num2str(tickx,0)) ...
    ,'XTickLabelRotation',30)
set(gca,'Ytick',asinh(ticky) ...
    ,'YtickLabel',cellstr(num2str(ticky,2)))
grid
set(gcf,'PaperPosition',[0 0 8 10])
print('-depsc2',['ww2Deig' num2str(lint) 'p' num2str(p) 'N' num2str(N) 'xr' num2str(10*r)])

% find the macro-eigenvalues and compare with theoretical micro-lattice 
evalsq=eval(abs(eval)>1e-7).^2; % restrict to nontrivial, and square
N2=(N/2-1)
nMacroEvals=2*N2*(N2+2)
[~,j]=sort(abs(evalsq));
macroEvalsq=evalsq(j(1:nMacroEvals));
%realMacroEvalsq=real(macroEvalsq)'
% agree with microgrid decay rates circa 1e-13
ks=0:N2/2; %max wavenumber
lattice=-(sin(dx*ks)/dx).^2-(sin(dx*ks')/dx).^2
errorEvalsq=min(abs(macroEvalsq'-lattice(:)))
normErrorEvalsq=norm(errorEvalsq)

end%lint loop

==> Figs/ww2Dsim.m <==
%{ 
Use ww2D to simulate linearly dissipative  wave system on
staggered patches of staggered micro-grid.  Picture
grid0.jpg indicates the patch design.  
AJR, 12 Oct 2018 -- Feb 2019
%}
clear all
global p N r dX micro cDrag cVisc lint
%{
Linear drag on velocity: find all but one zero eigenvalue
moves to be -cDrag; and that all the imaginary eigenvalues
now have real part of -cDrag/2.
%}
cDrag=1e-4
%{
Viscous drag in momentum PDEs: 
%}
cVisc=1e-3

% p = patch micro-grid paramater, size is (4p-1)^2 p=1,2,...
p=2
% N = even number of patches in each dirn of periodic domain
% for spectral interpolation need N/2 to be odd
N=10
% r = fraction of distance a patch edge is to centre of next patch
r=0.3
% dX = space step of the inter-patch distance of patch centres
dX=2*pi/N
X=(0.5:N)*dX; Y=X; % mid-point patches
% micro = index into locations of the PDEs on the micro-grid

% lint = 1 for linear interp, 0 for spectral
lint=0

% dx = space step of the micro-grid
dx=r*dX/(2*p-1)
% locations on axes of micro-grid points in all patches 
[x,y]=ndgrid(dx*(1-2*p:2*p-1),X);
x=x+y; y=x;
% Maybe use double letters for 2D grids
% mesh of all locations, used for ICs
[xx,XX,yy,YY]=ndgrid(dx*(1-2*p:2*p-1),X,dx*(1-2*p:2*p-1),X);
xx=xx+XX; yy=yy+YY;

% micro-grid indexes inside a pxp patch where
n=4*p-1 % patch microgrid is nxn
iMid=2*p; % mid-point index
iie=2:2:n-1; % interior even points
iio=3:2:n-2; % interior odd points (empty if p=1)

% index of patch types: IH,IH are H-patches; IQ,IH are
% U-patches; IH,IQ are V-patches; and IQ,IQ are empty patches
IH=1:2:N; IQ=2:2:N;

% u(i,I,j,J) = (i,j)the microgrid value in (I,J)th patch
u=nan(n,N,n,N);
% Must set some values to find pattern of data in the 4D array
% and to specify initial conditions
switch 1
case 1, a0=1
h0=@(x,y) 1+a0*sin(x+y);
u0=@(x,y) a0/sqrt(2)*sin(x+y);
v0=@(x,y) a0/sqrt(2)*sin(x+y);
case 2
h0=@(x,y) 1+exp(-1*((x-X(N/2)).^2+(y-X(N/2)).^2));
u0=@(x,y) 0;
v0=@(x,y) 0;
end
% say h (e,H,e,H) (e,H,o,Q) (o,Q,e,H)
u(iie,IH,iie,IH)=h0(xx(iie,IH,iie,IH),yy(iie,IH,iie,IH)); 
u(iie,IH,iio,IQ)=h0(xx(iie,IH,iio,IQ),yy(iie,IH,iio,IQ));
u(iio,IQ,iie,IH)=h0(xx(iio,IQ,iie,IH),yy(iio,IQ,iie,IH));
% u field (o,H,e,H) (o,H,o,Q) (e,Q,e,H)
u(iio,IH,iie,IH)=u0(xx(iio,IH,iie,IH),yy(iio,IH,iie,IH)); 
u(iio,IH,iio,IQ)=u0(xx(iio,IH,iio,IQ),yy(iio,IH,iio,IQ));
u(iie,IQ,iie,IH)=u0(xx(iie,IQ,iie,IH),yy(iie,IQ,iie,IH));
% v field (e,H,o,H) (e,H,e,Q) (o,Q,o,H)
u(iie,IH,iio,IH)=v0(xx(iie,IH,iio,IH),yy(iie,IH,iio,IH)); 
u(iie,IH,iie,IQ)=v0(xx(iie,IH,iie,IQ),yy(iie,IH,iie,IQ));
u(iio,IQ,iio,IH)=v0(xx(iio,IQ,iio,IH),yy(iio,IQ,iio,IH));
% finally get the gather/scatter indices of micro-grid PDE points 
micro=find(~isnan(u));
nMicro=length(micro)
huv=u(micro); 

%% simulate in time, 23 takes 4x bigger steps than 45, and 3x 15s
[ts,huvs]=ode23(@ww2Ddudt,[0 4.8],huv);
nTimes=length(ts)
medianTimeStep=median(diff(ts))

%% Plot the simulation
% First, index the h and q grid points in the 2D grid
% The Nans may provide natural separators 
io=1:2:n;
[ih,tmp]=ndgrid([iie n+io],0:2:N-2);
ih=reshape(ih+n*tmp,1,[]);
[iq,tmp]=ndgrid([io n+iie],0:2:N-2);
iq=reshape(iq+n*tmp,1,[]);

% Prepare the new avi movie file.
vidObj = VideoWriter(['ww2D' num2str(lint)]);
open(vidObj);

uc=nan(n,N,n,N);%preallocate
dtMin=1/32; % ensure at least this much elapses between plots
tNext=0;
for l=1:length(ts)
if ts(l)>=tNext, tNext=ts(l)+dtMin;
% choose between interpolated values and 'lines', or just patch interiors
if 0, if lint, uc=stag2Dcouple1(huvs(l,:));
      else uc=stag2Dspectral(huvs(l,:));
      end
else  uc(micro)=huvs(l,:);
end
uu=reshape(uc,n*N,n*N); 
if 1 % plot either surface alone, else all fields
figure(1),clf()
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 2])
else % plot all patch fields
figure(1),clf()
subplot('position',[.06 .06 .4 .4])%subplot(2,2,3)
surf(x(ih),y(ih),uu(ih,ih)')
xlabel('x'),ylabel('y'),zlabel('h'),view(35,25)
axis image,zlim([0 2])
subplot('position',[.56 .06 .4 .4])%subplot(2,2,4)
surf(x(iq),y(ih),uu(iq,ih)')
xlabel('x'),ylabel('y'),zlabel('u'),view(35,25)
axis image,zlim([-1 1])
subplot('position',[.06 .56 .4 .4])%subplot(2,2,1)
surf(x(ih),y(iq),uu(ih,iq)')
xlabel('x'),ylabel('y'),zlabel('v'),view(35,25)
axis image,zlim([-1 1])
end
title(sprintf('time =%5.2f',ts(l)))
pause(0.01)

% Write each frame to the file.
writeVideo(vidObj,getframe(gcf));

end%if
end
close(vidObj); % close movie file


